Control-oriented Clustering of Visual Latent Representation

We initiate a study of the geometry of the visual representation space -- the information channel from the vision encoder to the action decoder -- in an image-based control pipeline learned from behavior cloning. Inspired by the phenomenon of neural collapse (NC) in image classification (arXiv:2008.08186), we empirically demonstrate the prevalent emergence of a similar law of clustering in the visual representation space. Specifically, in discrete image-based control (e.g., Lunar Lander), the visual representations cluster according to the natural discrete action labels; in continuous image-based control (e.g., Planar Pushing and Block Stacking), the clustering emerges according to "control-oriented" classes that are based on (a) the relative pose between the object and the target in the input or (b) the relative pose of the object induced by expert actions in the output. Each of the classes corresponds to one relative pose orthant (REPO). Beyond empirical observation, we show such a law of clustering can be leveraged as an algorithmic tool to improve test-time performance when training a policy with limited expert demonstrations. Particularly, we pretrain the vision encoder using NC as a regularization to encourage control-oriented clustering of the visual features. Surprisingly, such an NC-pretrained vision encoder, when finetuned end-to-end with the action decoder, boosts the test-time performance by 10% to 35%. Real-world vision-based planar pushing experiments confirmed the surprising advantage of control-oriented visual representation pretraining.

==> figures/part4-NC_regularization/show_100_demos_NC_curve_domain_18/input_space_label_fixed_range/plot.py <==
import pickle
import matplotlib.pyplot as plt
import numpy as np
with open("/home/pontryagin/Han/feature_analysis/paper_plot/part4-NC_regularization/show_100_demos_NC_curve_domain_18/input_space_label_fixed_range/domain_18_input_space_8_class_nc_result_100demos_fixed_range.pickle", "rb") as input_file:
    all_result = pickle.load(input_file)

name_here = "domain18_100demos_input_intention"
epoch_lst = all_result['epoch_lst']
nc1_per_epoch = all_result['nc1_all']
nc2_norm_per_epoch = all_result['nc2_norm_all']
nc2_angle_per_epoch = all_result['nc2_angle_all']



#nc1
avg_score_nc1 = []
std_score_nc1 = []
for i in range(len(epoch_lst)):
    avg_score_nc1.append(np.mean(nc1_per_epoch[i]))
    std_score_nc1.append(np.std(nc1_per_epoch[i]))

avg_score_nc1 = np.array(avg_score_nc1)
std_score_nc1 = np.array(std_score_nc1)

# Create the plot
plt.figure(figsize=(16, 12))
plt.plot(epoch_lst, avg_score_nc1, marker='o', linestyle='-', color = 'blue', linewidth=6, markersize=14)
plt.fill_between(epoch_lst, avg_score_nc1 - std_score_nc1, avg_score_nc1 + std_score_nc1, color='b', alpha=0.2)

ax = plt.gca()  # Get the current axis
for spine in ['top', 'right']:  # Remove top and right spines
    ax.spines[spine].set_visible(False)

# Set axis labels and title with larger, bold font
plt.xlabel('Epoch', fontsize=57)
plt.ylabel('CDNV', fontsize=57)

# Set the font size and make the tick labels bold
plt.xticks(fontsize=46)
plt.yticks(fontsize=46)
plt.tight_layout()


plt.grid(True)
# Show the plot
plt.savefig(name_here+"_nc1_input_space_fixed_range.png")
plt.savefig(name_here+"_nc1_input_space_fixed_range.pdf", format='pdf')




#nc2_norm
avg_score_nc2norm = []
std_score_nc2norm = []
for i in range(len(epoch_lst)):
    avg_score_nc2norm.append(np.mean(nc2_norm_per_epoch[i]))
    std_score_nc2norm.append(np.std(nc2_norm_per_epoch[i]))

avg_score_nc2norm = np.array(avg_score_nc2norm)
std_score_nc2norm = np.array(std_score_nc2norm)

# Create the plot
plt.figure(figsize=(16, 12))
plt.plot(epoch_lst, avg_score_nc2norm, marker='o', linestyle='-', color = 'blue', linewidth=6, markersize=14)
plt.fill_between(epoch_lst, avg_score_nc2norm - std_score_nc2norm, avg_score_nc2norm + std_score_nc2norm, color='b', alpha=0.2)

ax = plt.gca()  # Get the current axis
for spine in ['top', 'right']:  # Remove top and right spines
    ax.spines[spine].set_visible(False)

# Set axis labels and title with larger, bold font
plt.xlabel('Epoch', fontsize=57)
plt.ylabel('STD Norm', fontsize=57)

# Set the font size and make the tick labels bold
plt.xticks(fontsize=46)
plt.yticks(fontsize=46)
plt.tight_layout()


plt.grid(True)
# Show the plot
plt.savefig(name_here+"_nc2norm_input_space_fixed_range.png")
plt.savefig(name_here+"_nc2norm_input_space_fixed_range.pdf", format='pdf')



#nc2_angle
avg_score_nc2angle = []
std_score_nc2angle = []
for i in range(len(epoch_lst)):
    avg_score_nc2angle.append(np.mean(nc2_angle_per_epoch[i]))
    std_score_nc2angle.append(np.std(nc2_angle_per_epoch[i]))

avg_score_nc2angle = np.array(avg_score_nc2angle)
std_score_nc2angle = np.array(std_score_nc2angle)

# Create the plot
plt.figure(figsize=(16, 12))
plt.plot(epoch_lst, avg_score_nc2angle, marker='o', linestyle='-', color = 'blue', linewidth=6, markersize=14)
plt.fill_between(epoch_lst, avg_score_nc2angle - std_score_nc2angle, avg_score_nc2angle + std_score_nc2angle, color='b', alpha=0.2)

ax = plt.gca()  # Get the current axis
for spine in ['top', 'right']:  # Remove top and right spines
    ax.spines[spine].set_visible(False)

# Set axis labels and title with larger, bold font
plt.xlabel('Epoch', fontsize=57)
plt.ylabel('STD Angle', fontsize=57)

# Set the font size and make the tick labels bold
plt.xticks(fontsize=46)
plt.yticks(fontsize=46)
plt.tight_layout()

plt.grid(True)
# Show the plot
plt.savefig(name_here+"_nc2angle_input_space_fixed_range.png")
plt.savefig(name_here+"_nc2angle_input_space_fixed_range.pdf", format='pdf')
